A SoK for SoCs: Reading the TI Leaves on AI for Cyber Threat Intelligence Generation and Sharing

Cyber Threat Intelligence (CTI) is essential for defending mission-critical infrastructure, yet the process of transforming raw attack evidence into shareable CTI remains fragmented and understudied. We conduct a literature survey of academic papers, organizing the CTI lifecycle into three stages: Threat Data Collection, CTI Generation and Sharing, and CTI Consumption. The first and third stages are well represented in the literature, whereas only a small number of papers address CTI Generation and Sharing. To learn how this stage is practiced, we survey practitioners across multiple organizations who routinely generate and share CTI. They describe a largely manual process with four recurring challenges: preventing the exposure of sensitive information, extracting indicators from noisy attack data, correlating observed behavior with standardized tactics, techniques, and procedures (TTPs), and translating CTI into the formats that sharing platforms require. Using the insights from the practitioner survey, we divide the CTI Generation and Sharing stage into four steps: Intelligence Extraction, Normalization and Enrichment, Codification, and Distribution. We then conduct pilot studies that probe the feasibility of current Large Language Models (LLMs) for each step. The pilot studies show that LLMs can assist an analyst in each of the four steps. However, the models recover only a fraction of the indicators the evidence contains, struggle to ground every claim in the supplied evidence, and do not judge what keeps shared intelligence useful to its recipients. Each step therefore requires expert supervision. Based on these observations, we derive three research directions for automating the production of shareable intelligence.

==> bib.sh <==
#!/bin/bash

artifact_dir=Artifacts
# For citations
bib_file=refs.bib

misc_keys=misc_keys.tmp
conferences=conf.set
all_refs=all_refs.set
citations_keys=$artifact_dir/citations_keys.set

# For conferences
conferences=$artifact_dir/conferences.set


echo "============ References in the main sections ============"

# grab all the text from the main sections (exclude the comments)
# cat Sections/03_generating.tex Sections/04_sharing.tex Sections/05_applying.tex | grep -v '^%'> $file_name

# Extract all misc entries from the bib file
grep -oP '(?<=@misc{)[^,}]+(?=,)' $bib_file | sort | uniq > $misc_keys

extract_unique_references() {
    local file_name=$1
    local base_name=$(basename "$file_name" .tex)

    local tmp_file="${base_name}.tmp"
    local output_file="$artifact_dir/${base_name}_refs.set"

    # Find unique references in the main sections
    grep -o '\\cite{[^}]*}' "$file_name" | \
        sed 's/\\cite{//' | sed 's/}//' | tr ',' '\n' | \
        sed 's/^[ \t]*//;s/[ \t]*$//' | \
        sort | uniq > "$tmp_file"

    # find all the references that are not misc entries
    cat $tmp_file | grep -vFf $misc_keys |  sort | uniq > $output_file

    # Count the number of unique references
    ref_count=$(wc -l < "$output_file")
    echo "$ref_count references in $base_name"
    rm $tmp_file
}

>$citations_keys
# Process unique references in each section
extract_unique_references Sections/03_generating.tex
extract_unique_references Sections/04_sharing.tex
extract_unique_references Sections/05_applying.tex

# Combine all the references
cat $artifact_dir/*_refs.set | sort | uniq > $citations_keys
rm $misc_keys

citation_count=$(cat $citations_keys | wc -l)
echo "$citation_count unique references used in sections 3-5 (excluding misc entries)"
echo ""
# examine just the misc entries, and print a total count
python3 biber.py $bib_file
echo ""

echo "============ Unique conferences ============"
grep ' booktitle ' $bib_file | sort | sed 's/,$//'| sed 's/^  booktitle    = //' | uniq > $conferences
conference_count=$(cat $conferences | wc -l)
echo "$conference_count conferences in the main paper"

==> biber.py <==
import bibtexparser
import argparse

def examine_misc_entries(bib_file):
    # Open the .bib file and read its content
    try:
        with open(bib_file, 'r') as f:
            bib_data = f.read()
    except FileNotFoundError:
        print(f"File {bib_file} not found!")
        return

    # Parse the BibTeX content
    bib_database = bibtexparser.loads(bib_data)

    print(f"Number of entries: {len(bib_database.entries)}")

    # Iterate through all entries in the BibTeX database
    for entry in bib_database.entries:
        if entry.get('ENTRYTYPE') == 'misc':
            citation_key = entry.get('ID')
            if not entry.get('note', None):
                print(f"Entry: {citation_key}")
                print("Entry without note key!")
                continue

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Examine misc entries in a .bib file.")
    parser.add_argument("bib_file", help="The path to the .bib file to examine.")
    

    args = parser.parse_args()
    examine_misc_entries(args.bib_file)

